What an odour descriptor corpus can and cannot measure: valence, attenuation, and the ceiling of the public record

Machine olfaction trains on pooled public descriptor corpora, but whether a shared descriptor word measures the same thing across corpora has not been tested, nor has the ceiling of what any of them can measure. We audit four corpora from Pyrfume. Conditioning on the molecule makes McNemar's test the exact conditional test of the corpus effect. Corpora disagree heterogeneously across descriptors ($I^2 = 80\%$) and non-uniformly with labelling breadth ($z = 17.2$), so no single offset repairs pooling. Median tetrachoric agreement is 0.795 against median $\kappa$ of 0.413: sources largely concur on which molecules deserve a word and differ on how readily they apply it. Of 109 descriptors with an estimable effect, 36 show large differential functioning on the ETS scale. Against a human panel's reliability, Morgan fingerprints with the full RDKit descriptor block reach 32.9\% of achievable; adding every label from two merged corpora reaches 33.9\%. The gap does not close with model capacity, encoding choice, more molecules, or more words. The missing variance is valence. One pleasantness rating per molecule reaches 54.6\% of achievable (57.1\% on an independent older instrument). Valence recovered from descriptors ($\rho = 0.457$) yields only 16.6\%, so it must be measured. Five raters exceed structure plus the full descriptor record; fifteen to twenty saturate. We release a descriptor crosswalk and twenty machine-checked theorems.

==> anc/crosswalk.csv <==
term_leffingwell,term_goodscents,match_type,status,n_molecules,n_positive_leffingwell,n_positive_goodscents,prevalence_leffingwell,prevalence_goodscents,criterion_log_or,criterion_se,criterion_q,latent_rho,kappa,delta_exact,delta_family,boundary,goodscents_family,reason
alcoholic,alcoholic,exact,pool_directly,2225,33,25,0.014831460674157304,0.011235955056179775,-0.49469624183610705,0.3588599835658443,0.35148990616503667,0.8443224835755649,0.44113029827315486,,,False,alcoholic,latent agreement 0.84 is high and no criterion difference is detected
aldehydic,aldehydic,exact,do_not_pool,2225,18,65,0.008089887640449439,0.029213483146067417,1.7829488395459,0.3506597680644083,4.549324570891823e-08,0.693191919700393,0.20681712232977706,0.021123595505617977,0.021123595505617977,False,aldehydic,latent agreement 0.69 does not reach the 0.70 pooling threshold
alliaceous,alliaceous,exact,pool_directly,2225,40,53,0.017977528089887642,0.023820224719101123,0.41197978912935806,0.25532276092925166,0.24863602509488503,0.711665209761009,0.3084096011051637,,,False,alliaceous,latent agreement 0.71 is high and no criterion difference is detected
almond,almond,exact,pool_directly,2225,40,31,0.017977528089887642,0.013932584269662922,-0.3639653772014116,0.28753920235269453,0.406790435487014,0.7174459372851537,0.2988520531206818,,,False,almond|almond bitter almond|almond roasted almond|almond toasted almond,latent agreement 0.72 is high and no criterion difference is detected
animal,animal,exact,pool_directly,2225,29,42,0.01303370786516854,0.01887640449438202,0.6744550475477928,0.3343799083836794,0.11590122480137166,0.8420385147726129,0.4421013379281102,,,False,animal,latent agreement 0.84 is high and no criterion difference is detected
anisic,anisic,exact,pool_directly,2225,28,23,0.012584269662921348,0.010337078651685393,-0.2962658161431724,0.34676731178620424,0.7101766542857372,0.7764594132783792,0.3455124033978998,,,False,anisic,latent agreement 0.78 is high and no criterion difference is detected
apple,apple,exact,pool_with_criterion_offset,2225,150,110,0.06741573033707865,0.04943820224719101,-0.6520856937621714,0.1869881109892232,0.0030292539033948416,0.8162692584050084,0.4860678276810257,,,False,apple|apple cooked apple|apple dried apple|apple green apple|apple skin|pineapple,"latent agreement 0.82 is high but the corpora apply the term at different rates, so an offset is required"
apricot,apricot,exact,pool_with_criterion_offset,2225,23,46,0.010337078651685393,0.020674157303370785,1.0438040521731147,0.3288905807172152,0.005753701948506771,0.7570083055000698,0.3093211103699289,,,False,apricot,"latent agreement 0.76 is high but the corpora apply the term at different rates, so an offset is required"
aromatic,aromatic,exact,do_not_pool,2225,28,14,0.012584269662921348,0.006292134831460674,-0.7514160886839211,0.3431265787673753,0.08464365464632548,0.4527472328684824,0.08758336390908827,,,False,aromatic,latent agreement 0.45 does not reach the 0.70 pooling threshold
balsamic,balsamic,exact,pool_directly,2225,109,110,0.048988764044943824,0.04943820224719101,0.022223136784710256,0.21083152537128202,1.0,0.8741679655794916,0.5725725509664467,,,False,balsamic,latent agreement 0.87 is high and no criterion difference is detected
banana,banana,exact,pool_directly,2225,49,66,0.02202247191011236,0.029662921348314608,0.5627853626967018,0.2641228883316381,0.09559757942898836,0.8291993979104185,0.4558091793734722,,,False,banana|banana peel|banana ripe banana|banana unripe banana,latent agreement 0.83 is high and no criterion difference is detected
beefy,beefy,exact,do_not_pool,2225,17,10,0.007640449438202248,0.0044943820224719105,-0.6007738604289302,0.4268057964177472,0.3479760796276491,0.592522606425364,0.14329957311459351,,,False,beefy|beefy roasted beefy,latent agreement 0.59 does not reach the 0.70 pooling threshold
berry,berry,exact,pool_with_criterion_offset,2225,50,73,0.02247191011235955,0.03280898876404494,0.6824518914431974,0.2530979411876907,0.02728638470670492,0.8062025231036155,0.42365086813702585,,,False,berry|berry ripe berry|blackberry|blueberry|cranberry|elderberry|gooseberry|loganberry|raspberry|strawberry,"latent agreement 0.81 is high but the corpora apply the term at different rates, so an offset is required"
brandy,brandy,exact,pool_directly,2225,17,14,0.007640449438202248,0.006292134831460674,-0.25131442828090605,0.41147559989891175,0.8769876947005589,0.7154212986042647,0.2529088015883409,,,False,brandy,latent agreement 0.72 is high and no criterion difference is detected
bread,bread,exact,not_estimable,2225,20,0,0.008988764044943821,0.0,-3.713572066704308,1.4313561708410936,3.024509974888393e-05,,0.0,,,True,bread|bread baked|bread crust|bread rye bread|bready,"a cell of the paired table is empty, so latent agreement is unbounded"
brothy,brothy,exact,pool_directly,2225,15,12,0.006741573033707865,0.005393258426966292,-0.3022808718729337,0.4523312730319006,0.8660753548863422,0.7604768005576826,0.29205392279995357,,,False,brothy,latent agreement 0.76 is high and no criterion difference is detected
burnt,burnt,exact,pool_with_criterion_offset,2225,89,50,0.04,0.02247191011235955,-0.8830159429892829,0.22671839437636895,0.0005982016867551699,0.7073310780700659,0.31111111111111195,,,False,burnt|sugar burnt sugar|woody burnt wood,"latent agreement 0.71 is high but the corpora apply the term at different rates, so an offset is required"
buttery,buttery,exact,pool_with_criterion_offset,2225,73,53,0.03280898876404494,0.023820224719101123,-0.6359887667199967,0.26071796295834765,0.04667365772095603,0.8421910203593314,0.47764588499405836,,,False,buttery,"latent agreement 0.84 is high but the corpora apply the term at different rates, so an offset is required"
cabbage,cabbage,exact,pool_directly,2225,21,24,0.00943820224719101,0.010786516853932584,0.23180161405732438,0.3948696480872007,0.8769876947005589,0.8474760683699385,0.4387945559288512,,,False,cabbage,latent agreement 0.85 is high and no criterion difference is detected
camphoreous,camphoreous,exact,pool_directly,2225,48,58,0.021573033707865168,0.02606741573033708,0.39730179746900346,0.28560002284800273,0.34080153588127293,0.8682335948085582,0.5168966745121183,,,False,camphoreous,latent agreement 0.87 is high and no criterion difference is detected
caramellic,caramellic,exact,pool_directly,2225,101,88,0.045393258426966294,0.039550561797752806,-0.3364722366212129,0.22966770070528583,0.3112748863030193,0.8822585526698408,0.574610985998724,,,False,caramellic,latent agreement 0.88 is high and no criterion difference is detected
catty,catty,exact,pool_directly,2225,12,5,0.005393258426966292,0.0022471910112359553,-1.7346010553881064,0.8856148855400953,0.09559757942898836,0.9315296656418675,0.4689033284710287,,,False,catty,latent agreement 0.93 is high and no criterion difference is detected
chamomile,chamomile,exact,pool_with_criterion_offset,2225,15,5,0.006741573033707865,0.0022471910112359553,-2.03688192726104,0.8681147322824312,0.02429620150862069,0.9149333466872774,0.39797068771138366,,,False,chamomile,"latent agreement 0.91 is high but the corpora apply the term at different rates, so an offset is required"
cheesy,cheesy,exact,pool_with_criterion_offset,2225,87,61,0.03910112359550562,0.027415730337078652,-0.6319927574066146,0.22785153741584405,0.023936189185043418,0.7872587297653839,0.4135293047074548,,,False,cheesy|cheesy bleu cheese|cheesy feta cheese|cheesy limburger cheese|cheesy parmesan cheese|cheesy roquefort cheese,"latent agreement 0.79 is high but the corpora apply the term at different rates, so an offset is required"
cherry,cherry,exact,pool_with_criterion_offset,2225,34,54,0.015280898876404495,0.024269662921348314,0.9555114450274363,0.3328201177351375,0.016595472567295523,0.872292570253744,0.49044387075283147,,,False,cherry|cherry maraschino cherry,"latent agreement 0.87 is high but the corpora apply the term at different rates, so an offset is required"
chicken,chicken,exact,do_not_pool,2225,18,16,0.008089887640449439,0.0071910112359550565,-0.14842000511827333,0.3859605125416061,0.9669804855720284,0.6832873604584023,0.22942696539413987,,,False,chicken|chicken coup|chicken fat|chicken roasted chicken,latent agreement 0.68 does not reach the 0.70 pooling threshold
chocolate,chocolate,exact,do_not_pool,2225,23,37,0.010337078651685393,0.01662921348314607,0.6435502394205732,0.3137107491256935,0.1082622203079336,0.692928476768409,0.2571966190685751,,,False,chocolate|chocolate dark chocolate,latent agreement 0.69 does not reach the 0.70 pooling threshold
cinnamon,cinnamon,exact,pool_directly,2225,15,16,0.006741573033707865,0.0071910112359550565,0.10008345855698263,0.447773662839645,1.0,0.822944102864613,0.3828016643550539,,,False,cinnamon,latent agreement 0.82 is high and no criterion difference is detected
citrus,citrus,exact,pool_directly,2225,134,156,0.0602247191011236,0.0701123595505618,0.3338949156069124,0.1758443738777833,0.1433829063640097,0.8243530455732941,0.5132920810947864,,,False,citrus|citrus peel|citrus rind,latent agreement 0.82 is high and no criterion difference is detected
cocoa,cocoa,exact,pool_directly,2225,49,51,0.02202247191011236,0.02292134831460674,0.061557892999433365,0.24818698196055422,0.9898268349898585,0.7381197354862473,0.3452933766126295,,,False,cocoa,latent agreement 0.74 is high and no criterion difference is detected
coconut,coconut,exact,pool_with_criterion_offset,2225,33,55,0.014831460674157304,0.024719101123595506,1.1298648321722142,0.3549751061797517,0.00546562421897512,0.890255924214203,0.5137118176614461,,,False,coconut,"latent agreement 0.89 is high but the corpora apply the term at different rates, so an offset is required"
coffee,coffee,exact,pool_with_criterion_offset,2225,41,59,0.018426966292134833,0.02651685393258427,0.7375989431307791,0.2993185056965864,0.04482845366899847,0.8606531315363004,0.48888643860664643,,,False,coffee|coffee roasted coffee,"latent agreement 0.86 is high but the corpora apply the term at different rates, so an offset is required"
cognac,cognac,exact,do_not_pool,2225,31,37,0.013932584269662922,0.01662921348314607,0.23638877806423034,0.28201447434961574,0.7101766542857372,0.6684306703817933,0.25338576970054594,,,False,cognac,latent agreement 0.67 does not reach the 0.70 pooling threshold
coumarinic,coumarinic,exact,pool_directly,2225,30,26,0.01348314606741573,0.011685393258426966,-0.2776317365982795,0.37497474662443686,0.7930786114186048,0.8732224447594776,0.49366059817945435,,,False,coumarinic,latent agreement 0.87 is high and no criterion difference is detected
creamy,creamy,exact,pool_with_criterion_offset,2225,59,103,0.02651685393258427,0.04629213483146068,1.0281606277174984,0.23540362502858286,5.478240075142161e-05,0.7978148388409987,0.41228150768311944,,,False,creamy,"latent agreement 0.80 is high but the corpora apply the term at different rates, so an offset is required"
cucumber,cucumber,exact,pool_with_criterion_offset,2225,21,33,0.00943820224719101,0.014831460674157304,1.2992829841302609,0.5318160234783105,0.037479727608816966,0.9483372548551137,0.6253073321882036,,,False,cucumber|cucumber skin,"latent agreement 0.95 is high but the corpora apply the term at different rates, so an offset is required"
dairy,dairy,exact,do_not_pool,2225,41,45,0.018426966292134833,0.020224719101123594,0.12715517548524669,0.25248574485186775,0.8769876947005589,0.6642691943706925,0.26489395715655745,,,False,dairy,latent agreement 0.66 does not reach the 0.70 pooling threshold
dry,dry,exact,pool_with_criterion_offset,2225,26,48,0.011685393258426966,0.021573033707865168,0.8835009090511642,0.30196489150052647,0.015372310117531316,0.7223844376286215,0.28648075286455676,,,False,dry,"latent agreement 0.72 is high but the corpora apply the term at different rates, so an offset is required"
earthy,earthy,exact,pool_directly,2225,114,140,0.051235955056179776,0.06292134831460675,0.3785576551882401,0.17268563103356316,0.08464365464632548,0.7583575566227748,0.4241696828760565,,,False,earthy,latent agreement 0.76 is high and no criterion difference is detected
ethereal,ethereal,exact,pool_directly,2225,98,101,0.04404494382022472,0.045393258426966294,0.04919024419077178,0.18112626173218402,0.9672702940946328,0.7116211211276294,0.3635026798020707,,,False,ethereal,latent agreement 0.71 is high and no criterion difference is detected
fatty,fatty,exact,pool_directly,2225,258,250,0.11595505617977528,0.11235955056179775,-0.06869653128623485,0.13110165550293743,0.8660753548863422,0.7664112342031921,0.48447018875461917,,,False,fatty,latent agreement 0.77 is high and no criterion difference is detected
fermented,fermented,exact,do_not_pool,2225,53,44,0.023820224719101123,0.019775280898876403,-0.24445333790096085,0.23423410578179996,0.5383220005129904,0.6146455339792216,0.2308001951117875,,,False,fermented,latent agreement 0.61 does not reach the 0.70 pooling threshold
fishy,fishy,exact,pool_directly,2225,40,29,0.017977528089887642,0.01303370786516854,-0.7166776779701395,0.37649664426800933,0.14818614347011977,0.9004459963534579,0.5438312225124836,,,False,fishy,latent agreement 0.90 is high and no criterion difference is detected
floral,floral,exact,pool_with_criterion_offset,2225,379,446,0.1703370786516854,0.2004494382022472,0.4250352043022616,0.11433764470309724,0.001658266256077089,0.7811830356312658,0.5260447515520276,0.0301123595505618,0.0301123595505618,False,floral,"latent agreement 0.78 is high but the corpora apply the term at different rates, so an offset is required"
fresh,fresh,exact,do_not_pool,2225,162,195,0.07280898876404494,0.08764044943820225,0.2532533527855802,0.12455234028751778,0.10740125732652135,0.4586401264763218,0.20573210512278672,,,False,fresh|fresh outdoors|freshly,latent agreement 0.46 does not reach the 0.70 pooling threshold
fruity,fruity,exact,pool_with_criterion_offset,2225,851,779,0.38247191011235954,0.3501123595505618,-0.3108298060078753,0.09366891842221235,0.00546562421897512,0.7685903376305718,0.5493704180813354,-0.032359550561797755,-0.032359550561797755,False,fruity,"latent agreement 0.77 is high but the corpora apply the term at different rates, so an offset is required"
garlic,garlic,exact,pool_directly,2225,59,62,0.02651685393258427,0.027865168539325844,0.12014431184206321,0.283353208109535,0.9255366846199335,0.898666004773851,0.5837294632868673,,,False,garlic,latent agreement 0.90 is high and no criterion difference is detected
gasoline,gasoline,exact,pool_with_criterion_offset,2225,18,3,0.008089887640449439,0.001348314606741573,-2.3978952727983707,0.8528028654224418,0.0019927931681997116,0.8148562935628428,0.18860072505738054,,,False,gasoline,"latent agreement 0.81 is high but the corpora apply the term at different rates, so an offset is required"
grape,grape,exact,pool_directly,2225,32,36,0.014382022471910113,0.016179775280898877,0.19574457712609533,0.3138447044295929,0.8660753548863422,0.8069130044767412,0.40266852801417546,,,False,concord grape|grape|grape skin|grapefruit,latent agreement 0.81 is high and no criterion difference is detected
grapefruit,grapefruit,exact,pool_directly,2225,13,14,0.005842696629213483,0.006292134831460674,0.125163142954006,0.5009794328681196,1.0,0.8634018184623703,0.44105776155147075,,,False,grapefruit|grapefruit peel,latent agreement 0.86 is high and no criterion difference is detected
grassy,grassy,exact,pool_directly,2225,21,34,0.00943820224719101,0.015280898876404495,0.756326082181477,0.3574532812406996,0.09673435442110012,0.7942380281670468,0.3561229298783756,,,False,grassy,latent agreement 0.79 is high and no criterion difference is detected
green,green,exact,pool_with_criterion_offset,2225,551,600,0.24764044943820224,0.2696629213483146,0.2413610024059259,0.09973664449713641,0.04667365772095603,0.7568867531945682,0.523325130607572,0.02202247191011236,0.03460674157303371,False,apple green apple|bean green bean|green|onion green onion|pea green pea|tea green tea|wintergreen,"latent agreement 0.76 is high but the corpora apply the term at different rates, so an offset is required"
hay,hay,exact,pool_directly,2225,28,17,0.012584269662921348,0.007640449438202248,-0.6711682738411702,0.3624927119040807,0.16433411675736703,0.7139699219781722,0.2596271162513997,,,False,hay|hay new mown hay|new mown hay,latent agreement 0.71 is high and no criterion difference is detected
hazelnut,hazelnut,exact,do_not_pool,2225,21,18,0.00943820224719101,0.008089887640449439,-0.2006706954621511,0.36698792170878686,0.8769876947005589,0.6987054685037014,0.24987502761018332,,,False,hazelnut|hazelnut roasted hazelnut,latent agreement 0.70 does not reach the 0.70 pooling threshold
herbal,herbal,exact,pool_directly,2225,244,277,0.10966292134831461,0.12449438202247191,0.2552225915356647,0.12504603653765908,0.10740125732652135,0.7205272055541527,0.4372583733786174,,,False,herbal,latent agreement 0.72 is high and no criterion difference is detected
honey,honey,exact,pool_directly,2225,62,76,0.027865168539325844,0.03415730337078652,0.5014797613477531,0.27327759145506936,0.16433411675736703,0.8974367285099357,0.5813537795757081,,,False,honey|honeydew|honeysuckle,latent agreement 0.90 is high and no criterion difference is detected
horseradish,horseradish,exact,pool_directly,2225,16,18,0.0071910112359550565,0.008089887640449439,0.17435338714477774,0.41861449477782686,0.9617825150489807,0.7947367961612671,0.34797666302580954,,,False,horseradish,latent agreement 0.79 is high and no criterion difference is detected
ketonic,ketonic,exact,not_estimable,2225,15,12,0.006741573033707865,0.005393258426966292,-0.21511137961694557,0.3801527706491932,0.8769876947005589,-0.999,-0.006028636021114715,,,True,ketonic,"a cell of the paired table is empty, so latent agreement is unbounded"
leafy,leafy,exact,pool_directly,2225,42,54,0.01887640449438202,0.024269662921348314,0.37351350830156194,0.25240815167230585,0.3112748863030193,0.7192601064477756,0.3188688631232528,,,False,leafy,latent agreement 0.72 is high and no criterion difference is detected
leathery,leathery,exact,pool_with_criterion_offset,2225,12,26,0.005393258426966292,0.011685393258426966,1.2656663733312759,0.4828045495852676,0.024459779262542725,0.8375858307794234,0.3637251864737929,,,False,leathery,"latent agreement 0.84 is high but the corpora apply the term at different rates, so an offset is required"
lemon,lemon,exact,pool_directly,2225,14,16,0.006292134831460674,0.0071910112359550565,0.23638877806423034,0.4884633980433643,0.9489548054147274,0.8733792448938971,0.4630629543603543,,,False,lemon|lemon peel|lemongrass,latent agreement 0.87 is high and no criterion difference is detected
malty,malty,exact,pool_directly,2225,8,6,0.0035955056179775282,0.002696629213483146,-0.45198512374305727,0.6837634587578277,0.8862465659340659,0.8761765028721629,0.42680492046112795,,,False,malty,latent agreement 0.88 is high and no criterion difference is detected
meaty,meaty,exact,pool_with_criterion_offset,2225,141,116,0.06337078651685393,0.05213483146067416,-0.5217249142240263,0.20894358778291958,0.04436803510521164,0.8894722699044751,0.5996664892146919,,,False,meaty|meaty roasted meaty,"latent agreement 0.89 is high but the corpora apply the term at different rates, so an offset is required"
medicinal,medicinal,exact,pool_with_criterion_offset,2225,28,47,0.012584269662921348,0.021123595505617977,0.9753796482441615,0.34603960320320576,0.018460174912503974,0.8514295004834931,0.44457298027922115,,,False,medicinal,"latent agreement 0.85 is high but the corpora apply the term at different rates, so an offset is required"
melon,melon,exact,pool_directly,2225,52,52,0.023370786516853932,0.023370786516853932,0.0,0.26490647141300877,1.0,0.82114728732772,0.44865304966547503,,,False,melon|melon rind|melon unripe melon|watermelon,latent agreement 0.82 is high and no criterion difference is detected
metallic,metallic,exact,do_not_pool,2225,21,61,0.00943820224719101,0.027415730337078652,1.1895840668738364,0.273009453115974,4.713568958575731e-05,0.41553754301571,0.08470826291915078,,,False,metallic,latent agreement 0.42 does not reach the 0.70 pooling threshold
milky,milky,exact,pool_directly,2225,24,27,0.010786516853932584,0.012134831460674157,0.16705408466316624,0.3344968040028363,0.8878537705990629,0.7397163086363362,0.30579698517548154,,,False,milky,latent agreement 0.74 is high and no criterion difference is detected
mint,mint,exact,review_vocabulary_split,2225,79,1,0.03550561797752809,0.00044943820224719103,-5.056245805348308,1.4187102782115821,7.345363839470886e-22,0.999,0.024133781671370747,-0.0350561797752809,0.005842696629213483,True,cornmint|mint|minty|peppermint|spearmint,GoodScents distributes this label across 5 terms; the marginal difference reverses sign once the family is admitted
mushroom,mushroom,exact,pool_directly,2225,42,52,0.01887640449438202,0.023370786516853932,0.5877866649021191,0.35276684147527876,0.23650689175548523,0.9296657912078006,0.6305827660634238,,,False,mushroom,latent agreement 0.93 is high and no criterion difference is detected
musk,musk,exact,pool_directly,2225,12,13,0.005393258426966292,0.005842696629213483,0.25131442828090617,0.7126966450997984,1.0,0.9693027206604746,0.7184206244463317,,,False,musk|musky|nitromusk,latent agreement 0.97 is high and no criterion difference is detected
musty,musty,exact,do_not_pool,2225,70,117,0.03146067415730337,0.052584269662921346,0.797858134648976,0.1940874349533594,0.0002745153789163004,0.6862228788070127,0.3152904089368126,0.021123595505617977,0.021123595505617977,False,musty,latent agreement 0.69 does not reach the 0.70 pooling threshold
nutty,nutty,exact,pool_directly,2225,163,162,0.07325842696629213,0.07280898876404494,-0.014285957247476541,0.16903516312221448,1.0,0.8354123367343481,0.5386110667703004,,,False,nutty,latent agreement 0.84 is high and no criterion difference is detected
odorless,odorless,exact,pool_with_criterion_offset,2225,44,24,0.019775280898876403,0.010786516853932584,-1.2992829841302609,0.41194292043554975,0.005065271087611715,0.8928116257900516,0.4929216827090666,,,False,almost odorless|odorless,"latent agreement 0.89 is high but the corpora apply the term at different rates, so an offset is required"
oily,oily,exact,do_not_pool,2225,103,140,0.04629213483146068,0.06292134831460675,0.38617190517348543,0.14627666307785864,0.03155788431357066,0.42520451473969323,0.16100891888987634,,,False,oily,latent agreement 0.43 does not reach the 0.70 pooling threshold
onion,onion,exact,pool_with_criterion_offset,2225,90,66,0.04044943820224719,0.029662921348314608,-0.7259370033829361,0.2568069718456461,0.020158350345018845,0.8803808158747322,0.5486546148797803,,,False,onion|onion cooked onion|onion green onion,"latent agreement 0.88 is high but the corpora apply the term at different rates, so an offset is required"
orange,orange,exact,pool_directly,2225,41,40,0.018426966292134833,0.017977528089887642,-0.04348511193973878,0.29495361658031277,1.0,0.821434354434035,0.43414620362259565,,,False,orange|orange bitter orange|orange peel|orange rind|orangeflower,latent agreement 0.82 is high and no criterion difference is detected
orris,orris,exact,pool_directly,2225,18,23,0.008089887640449439,0.010337078651685393,0.5705448584676129,0.49071649206571843,0.5195205043738996,0.9248395037855269,0.5815679723884655,,,False,orris,latent agreement 0.92 is high and no criterion difference is detected
peach,peach,exact,pool_with_criterion_offset,2225,33,51,0.014831460674157304,0.02292134831460674,0.7375989431307791,0.2993185056965864,0.04482845366899847,0.8033028859573825,0.39384528207307506,,,False,peach,"latent agreement 0.80 is high but the corpora apply the term at different rates, so an offset is required"
pear,pear,exact,pool_directly,2225,64,64,0.028764044943820226,0.028764044943820226,0.0,0.24433888871261045,1.0,0.8267888964399587,0.4691042919944468,,,False,pear|pear skin,latent agreement 0.83 is high and no criterion difference is detected
phenolic,phenolic,exact,pool_with_criterion_offset,2225,55,101,0.024719101123595506,0.045393258426966294,1.144074662744867,0.24764176287894488,1.7025690598287646e-05,0.8092751202889765,0.4172445608500256,0.020674157303370785,0.020674157303370785,False,phenolic,"latent agreement 0.81 is high but the corpora apply the term at different rates, so an offset is required"
pine,pine,exact,pool_directly,2225,26,29,0.011685393258426966,0.01303370786516854,0.20067069546215124,0.36698792170878686,0.8769876947005589,0.8572802835080487,0.4661487420056766,,,False,pine|pineapple,latent agreement 0.86 is high and no criterion difference is detected
pineapple,pineapple,exact,pool_directly,2225,98,114,0.04404494382022472,0.051235955056179776,0.40032370860774574,0.2266887457953343,0.1841646236871541,0.8959447168302743,0.6038775492037496,,,False,pineapple,latent agreement 0.90 is high and no criterion difference is detected
plum,plum,exact,pool_directly,2225,24,33,0.010786516853932584,0.014831460674157304,0.5108256237659907,0.34426518632954817,0.31413939738676205,0.801820222751699,0.37819883265064813,,,False,plum|plum skin,latent agreement 0.80 is high and no criterion difference is detected
popcorn,popcorn,exact,pool_directly,2225,17,11,0.007640449438202248,0.004943820224719101,-0.8472978603872037,0.563436169819011,0.31637718563988093,0.9025251210164847,0.49698026677002005,,,False,popcorn,latent agreement 0.90 is high and no criterion difference is detected
potato,potato,exact,pool_directly,2225,20,21,0.008988764044943821,0.00943820224719101,0.07145896398214505,0.3782057526207836,1.0,0.7758790372432539,0.3353432538584935,,,False,potato|potato baked potato|potato chip|potato raw potato,latent agreement 0.78 is high and no criterion difference is detected
pungent,pungent,exact,do_not_pool,2225,74,82,0.03325842696629214,0.036853932584269666,0.1526768402089578,0.19574900190110475,0.7101766542857372,0.6719194037932109,0.3091794939157645,,,False,pungent,latent agreement 0.67 does not reach the 0.70 pooling threshold
radish,radish,exact,pool_directly,2225,15,15,0.006741573033707865,0.006741573033707865,0.0,0.48507125007266594,1.0,0.8723110364001364,0.46304675716440774,,,False,horseradish|radish,latent agreement 0.87 is high and no criterion difference is detected
ripe,ripe,exact,do_not_pool,2225,17,36,0.007640449438202248,0.016179775280898877,0.837396789404492,0.31435054240455196,0.02755133257977115,0.47640509486896293,0.10390656463955122,,,False,banana ripe banana|berry ripe berry|fruit ripe fruit|ripe,latent agreement 0.48 does not reach the 0.70 pooling threshold
roasted,roasted,exact,pool_with_criterion_offset,2225,121,81,0.05438202247191011,0.03640449438202247,-0.7545999597736088,0.20350441566975844,0.001471896726713602,0.7889492636418983,0.430612681692133,,,False,almond roasted almond|barley roasted barley|beefy roasted beefy|chicken roasted chicken|coffee roasted coffee|hazelnut roasted hazelnut|meaty roasted meaty|peanut roasted peanut|roasted,"latent agreement 0.79 is high but the corpora apply the term at different rates, so an offset is required"
rose,rose,exact,pool_directly,2225,138,148,0.062022471910112356,0.06651685393258427,0.18746295629437323,0.19419725485971223,0.5810406160101839,0.8847409433161255,0.6039475937948152,,,False,bois de rose|rose|rose dried rose|rose red rose|rose tea rose|rosemary|rosey|tuberose,latent agreement 0.88 is high and no criterion difference is detected
rum,rum,exact,not_estimable,2225,44,1,0.019775280898876403,0.00044943820224719103,-3.39002408106403,0.8301437085101748,9.674749890109524e-11,-0.999,-0.0008796745204313816,,,True,rum,"a cell of the paired table is empty, so latent agreement is unbounded"
savory,savory,exact,do_not_pool,2225,52,34,0.023370786516853932,0.015280898876404495,-0.587786664902119,0.2629368792488718,0.07932764149396354,0.6763280253390491,0.26549671483489024,,,False,savory,latent agreement 0.68 does not reach the 0.70 pooling threshold
sharp,sharp,exact,do_not_pool,2225,30,36,0.01348314606741573,0.016179775280898877,0.19105523676270922,0.25312689810571776,0.7387448478417361,0.2685210357983283,0.04658234846914265,,,False,sharp,"latent agreement 0.27 is below the 0.40 floor, so the corpora are not describing one property"
smoky,smoky,exact,pool_directly,2225,36,34,0.016179775280898877,0.015280898876404495,-0.10821358464023272,0.3292793774667773,0.9672702940946328,0.8556419082934117,0.47750192430627014,,,False,smoky,latent agreement 0.86 is high and no criterion difference is detected
solvent,solvent,exact,do_not_pool,2225,26,17,0.011685393258426966,0.007640449438202248,-0.5423242908253616,0.3556847310568402,0.30620132164903363,0.6734528758903952,0.22540114567839026,,,False,solvent,latent agreement 0.67 does not reach the 0.70 pooling threshold
sour,sour,exact,pool_directly,2225,30,25,0.01348314606741573,0.011235955056179775,-0.27958486221916157,0.3365956280719286,0.7109120703266506,0.7810380821849803,0.35573940020682643,,,False,sour,latent agreement 0.78 is high and no criterion difference is detected
spicy,spicy,exact,pool_with_criterion_offset,2225,129,177,0.05797752808988764,0.07955056179775281,0.5768873744440833,0.15935050264417183,0.0019927931681997116,0.7334183181189107,0.404503262046903,0.021573033707865168,0.021573033707865168,False,spicy,"latent agreement 0.73 is high but the corpora apply the term at different rates, so an offset is required"
strawberry,strawberry,exact,pool_directly,2225,17,24,0.007640449438202248,0.010786516853932584,0.659245628884264,0.4497764451088036,0.3282254934310913,0.882466566768857,0.48318198409450547,,,False,strawberry,latent agreement 0.88 is high and no criterion difference is detected
sulfurous,sulfurous,exact,pool_with_criterion_offset,2225,142,179,0.06382022471910112,0.08044943820224719,0.558171744363189,0.17822096914683944,0.009272491503347443,0.8487485444305026,0.5472113646744217,,,False,sulfurous,"latent agreement 0.85 is high but the corpora apply the term at different rates, so an offset is required"
sweet,sweet,exact,do_not_pool,2225,577,637,0.2593258426966292,0.28629213483146065,0.19834124349364257,0.08157700582531875,0.04667365772095603,0.5032465405481871,0.3141839585117788,0.02696629213483146,0.027865168539325844,False,sweet|sweet pea,latent agreement 0.50 does not reach the 0.70 pooling threshold
tea,tea,exact,do_not_pool,2225,22,14,0.009887640449438202,0.006292134831460674,-0.5280674302004967,0.3718044822499881,0.34080153588127293,0.5964215700091191,0.16020834381762825,,,False,rose tea rose|tea|tea black tea|tea green tea,latent agreement 0.60 does not reach the 0.70 pooling threshold
tobacco,tobacco,exact,pool_directly,2225,35,37,0.015730337078651686,0.01662921348314607,0.10265415406008337,0.32067825286247914,0.9672702940946328,0.8459445507933381,0.46354926717847994,,,False,tobacco,latent agreement 0.85 is high and no criterion difference is detected
tomato,tomato,exact,do_not_pool,2225,18,15,0.008089887640449439,0.006741573033707865,-0.2318016140573243,0.3948696480872007,0.8769876947005589,0.6944131211831187,0.23681141524319038,,,False,tomato|tomato leaf,latent agreement 0.69 does not reach the 0.70 pooling threshold
tropical,tropical,exact,do_not_pool,2225,102,141,0.04584269662921348,0.06337078651685393,0.4560173872709956,0.15557791030964893,0.016595472567295523,0.5652646736304242,0.24806265151559495,,,False,fruit tropical fruit|tropical,latent agreement 0.57 does not reach the 0.70 pooling threshold
vanilla,vanilla,exact,pool_directly,2225,40,48,0.017977528089887642,0.021573033707865168,0.3593740009078974,0.30296848534238313,0.4617841608084908,0.857827328178991,0.4899979162325474,,,False,vanilla,latent agreement 0.86 is high and no criterion difference is detected
vegetable,vegetable,exact,do_not_pool,2225,105,138,0.04719101123595506,0.062022471910112356,0.42395969074432877,0.16269973628891252,0.034027905448789995,0.6524495096459021,0.3173179335346242,,,False,vegetable|vegetables,latent agreement 0.65 does not reach the 0.70 pooling threshold
violet,violet,exact,pool_directly,2225,18,16,0.008089887640449439,0.0071910112359550565,-0.1743533871447778,0.41861449477782686,0.9617825150489807,0.7947367961612671,0.34797666302580954,,,False,violet|violet leaf,latent agreement 0.79 is high and no criterion difference is detected
warm,warm,exact,do_not_pool,2225,22,28,0.009887640449438202,0.012584269662921348,0.28090238546640217,0.3080103579178244,0.6611986010138935,0.5486309323189588,0.15059353923903693,,,False,warm,latent agreement 0.55 does not reach the 0.70 pooling threshold
waxy,waxy,exact,pool_with_criterion_offset,2225,149,252,0.06696629213483146,0.11325842696629214,1.1390218270059864,0.1649824741208518,7.393165134858783e-12,0.7912138878982138,0.4581332935191388,0.04629213483146068,0.04629213483146068,False,waxy,"latent agreement 0.79 is high but the corpora apply the term at different rates, so an offset is required"
winey,winey,exact,pool_with_criterion_offset,2225,123,73,0.05528089887640449,0.03280898876404494,-0.913301193025789,0.2045159997967111,4.767360268035332e-05,0.7563622292356902,0.38274557446991775,-0.02247191011235955,-0.02247191011235955,False,winey,"latent agreement 0.76 is high but the corpora apply the term at different rates, so an offset is required"
woody,woody,exact,pool_with_criterion_offset,2225,143,235,0.06426966292134831,0.10561797752808989,1.0124663379549088,0.16114600296790654,9.702138072901846e-10,0.7692083738519425,0.4364468107102241,0.04134831460674157,0.041797752808988765,False,woody|woody burnt wood|woody lactone|woody old wood,"latent agreement 0.77 is high but the corpora apply the term at different rates, so an offset is required"
black currant,,unmatched_leffingwell,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in goodscents; retained so the loss of coverage is visible rather than silent
jasmine,,unmatched_leffingwell,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in goodscents; retained so the loss of coverage is visible rather than silent
,absinthe,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,absolute,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,acacia,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,acetaldehyde,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,acetic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,acetone,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,acidic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,acorn,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,acrylate,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,agarwood,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,algae,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,alkane,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,allspice,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,almond bitter almond,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,almond roasted almond,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,almond toasted almond,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,almost odorless,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,amber,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ambergris,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ambrette,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,amine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ammonia,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ammoniacal,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,angelica,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,anise,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,apple cooked apple,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,apple dried apple,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,apple green apple,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,apple skin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,armoise,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,arrack,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,artichoke,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,asparagus,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,astringent,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,autumn,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bacon,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,baked,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,balsam,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,banana peel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,banana ripe banana,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,banana unripe banana,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,barley roasted barley,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,basil,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bay,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bean green bean,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,beany,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,beef,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,beef juice,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,beefy roasted beefy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,beeswax,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,benzaldehyde,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,benzoate,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,benzoin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bergamot,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,berry ripe berry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bitter,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,blackberry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bland,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bloody,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,blossom,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,blueberry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,boiled,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bois,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bois de rose,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bonbon,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,borneol,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,boronia,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bouillon,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bread baked,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bread crust,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bread rye bread,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bready,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,broccoli,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,brown,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bubble gum,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,buchu,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,bud,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,butter,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,butter rancid,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,buttermilk,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,butterscotch,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cacao,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,camphor,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cananga,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,candy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cantaloupe,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,capers,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,caprylic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,caramel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,caraway,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cardamom,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cardboard,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,carnation,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,carrot,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,carrot seed,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,carvone,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cashew,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cassia,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cassie,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,castoreum,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,catechu,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cauliflower,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cedar,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cedarwood,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,celery,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cellar,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cereal,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,characteristic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,charred,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chavicol,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cheese,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cheesy bleu cheese,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cheesy feta cheese,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cheesy limburger cheese,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cheesy parmesan cheese,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cheesy roquefort cheese,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chemical,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cherry maraschino cherry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chervil,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chicken coup,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chicken fat,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chicken roasted chicken,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chicory,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chlorine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chloroform,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chocolate dark chocolate,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,chrysanthemum,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cider,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cilantro,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cinnamyl,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cistus,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,citral,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,citralva,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,citric,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,citronella,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,citronellal,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,citrus peel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,citrus rind,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,civet,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,clam,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,clean,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cloth laundered cloth,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,clove,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,clover,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,coal,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,coffee roasted coffee,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cologne,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,concord grape,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cooked,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cookie,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cool,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cooling,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,coriander,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,corn,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,corn chip,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cornmint,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cortex,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,costus,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cotton,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cotton candy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,coumarin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cranberry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,creosote,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cresol,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cucumber skin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cumin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,currant black currant,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,currant bud black currant bud,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,custard,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cyclamen,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,cypress,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,damascone,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,dank,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,date,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,davana,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,de,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,dead,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,deep,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,dewy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,diffuse,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,dihydrojasmonate,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,dill,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,dirty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,dried,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,dull,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,durian,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,dusty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,egg,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,egg nog,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,egg yolk,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,eggy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,elderberry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,elderflower,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,elemi,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,estery,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ether,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ethyl,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,eucalyptus,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,evil,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,faint,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fecal,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fennel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fenugreek,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fig,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,filbert,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fir needle,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fish,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,flat,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fleshy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,flower,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,flowers,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,flowery,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,foliage,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,forest,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fragrant,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,frankincense,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,freesia,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fresh outdoors,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,freshly,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fried,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fruit dried fruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fruit overripe fruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fruit ripe fruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fruit tropical fruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fungal,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,fusel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,galbanum,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,gardenia,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,gassy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,genet,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,geranium,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ginger,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,goats,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,goaty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,gooseberry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,gourmand,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,graham cracker,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,grain,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,grain toasted grain,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,grape skin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,grapefruit peel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,grapfruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,grass,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,gravy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,greasy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,grilled,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,guaiacol,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,guaiacwood,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,guava,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,hairy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ham,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,harsh,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,hawthorn,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,hay new mown hay,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,hazelnut roasted hazelnut,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,heavy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,heliotrope,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,herb,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,herbaceous,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,hesperidic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,honeydew,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,honeysuckle,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,humus,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,hyacinth,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,hydrocarbon,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,immortelle,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,impacting,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,incense,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,indole,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,iodine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,jackfruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,jam,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,jammy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,jasmin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,juicy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,juicy fruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,juniper,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,kernel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,kimchi,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,kiwi,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,labdanum,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lactone,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lactonic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lamb,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lard,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lavender,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,leaf,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,leather,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,leek,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lemon peel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lemongrass,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lettuce,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,licorice,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,licorice black licorice,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,light,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lilac,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lilial,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lily,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lily of the valley,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lime,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,linalool,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,linden,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,linden flower,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,liquid,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,liver,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,loganberry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lovage,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,lychee,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mace,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,magnolia,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mahogany,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mandarin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mango,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,maple,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,marine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,marjoram,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,marzipan,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,may,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,meat,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,meaty roasted meaty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,medical,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,melon rind,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,melon unripe melon,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,menthol,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mentholic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mercaptan,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,metal,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,methyl,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,methyl heptine carbonate,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mignonette,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mild,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,milk,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mimosa,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,minty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,molasses,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,moldy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,moss,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mossy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mouldy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,muguet,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,musky,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mustard,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,mutton,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,muttony,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,myrrh,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,naphtha,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,naphthyl,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,narcissus,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,nasturtium,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,natural,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,needle,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,needles,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,nerol,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,neroli,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,new mown hay,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,nice,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,nitrile,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,nitromusk,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,nut,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,nut flesh,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,nut skin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,nutmeg,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,oakmoss,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ocean,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,oil,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,old,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,onion cooked onion,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,onion green onion,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,opoponax,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,orange bitter orange,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,orange peel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,orange rind,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,orangeflower,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,orchid,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,oriental,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,osmanthus,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,oxide,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ozone,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,painty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,palmarosa,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,papaya,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,paper,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,parsley,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,passion fruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pastry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,patchouli,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pea green pea,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,peanut,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,peanut butter,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,peanut roasted peanut,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pear skin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,peel,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,peely,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,peony,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pepper bell pepper,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pepper black pepper,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,peppermint,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,peppery,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,petal,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,petitgrain,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,petroleum,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pistachio,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,plastic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pleasant,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,plowed,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,plum skin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pomegranate,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pork,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,potato baked potato,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,potato chip,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,potato raw potato,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,powdery,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,powerful,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,praline,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,privet,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,privetblossom,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,prune,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pulpy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pumpkin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pyrazine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,pyridine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,quince,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,raisin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rancid,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,raspberry,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,raw,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,red,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,reseda,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,resin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,resinous,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rhubarb,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rich,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rindy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,root beer,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rooty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rose dried rose,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rose red rose,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rose tea rose,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rosemary,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rosey,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rosy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rotten,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rotting,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rubber,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rubbery,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rue,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,rummy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,saffron,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sage,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sage clary sage,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,salmon,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,salty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sandalwood,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sandy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sappy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sarsaparilla,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sassafras,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sassafrass,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sauerkraut,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sausage smoked sausage,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sawdust,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,scallion,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,seafood,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,seashore,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,seaweed,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,seedy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,shell,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,shellfish,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,shrimp,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,skin,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,skunk,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,slight,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,smelling,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,soapy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,soft,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,soil,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,soup,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,spearmint,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,spice,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,spinach,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,spruce,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,stalk,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,starfruit,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,storax,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,straw,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,strong,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,styrax,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,styrene,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sugar,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sugar brown sugar,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sugar burnt sugar,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sulfury,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sweat,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sweaty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,sweet pea,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,taco,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tagette,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tallow,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tangerine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tar,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tarragon,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tart,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tea black tea,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tea green tea,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tequila,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,terpene,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,terpenic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,terpentine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,thiamine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,thujone,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,thujonic,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,thyme,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,toasted,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,toffee,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tolu balsam,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tomato leaf,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tonka,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,truffle,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tuberose,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,turkey,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,turnup,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,tutti frutti,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,umami,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,urine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,valerian root,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,vegetables,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,verbena,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,verdox,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,vetiver,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,vinegar,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,vinyl,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,violet leaf,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,walnut,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,wasabi,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,watercress,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,watermelon,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,watermelon rind,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,watery,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,weedy,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,wet,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,whiskey,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,wild,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,wine,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,wintergreen,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,wood,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,woody burnt wood,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,woody lactone,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,woody old wood,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,wormwood,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,worty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,yeasty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,ylang,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,yogurt,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent
,zesty,unmatched_goodscents,unmatched,,,,,,,,,,,,,,,no exact normalised counterpart in leffingwell; retained so the loss of coverage is visible rather than silent

